On Mori chamber and stable base locus decompositions

The effective cone of a Mori dream space admits two wall-and-chamber decompositions called Mori chamber and stable base locus decompositions. In general the former is a non trivial refinement of the latter. We investigate, from both the geometrical and the combinatorial viewpoints, the differences between these decompositions. Furthermore, we provide a criterion to establish whether the two decompositions coincide for a Mori dream space of Picard rank two, and we construct an explicit example of a Mori dream space of Picard rank two for which the decompositions are different, showing that our criterion is sharp. Finally, we classify the smooth toric 3-folds of Picard rank three for which the two decompositions are different.

==> anc/Examples.txt <==
// Example 3.2

load "library.m";

Q := Matrix(2,5,[1,0,-2,2,-1,0,1,-1,1,-1]);
F := Ffaces(Ncols(Q));
orb := OrbitCones(F,Q);
gfan := GitFan(orb);
FindTriples(Q,orb,gfan);


// Example 3.4

load "library.m";

Q := Matrix(3,6,[0,2,2,0,1,1,0,3,1,1,0,1,1,0,2,0,2,1]);
F := Ffaces(Ncols(Q));
orb := OrbitCones(F,Q);
gfan := GitFan(orb);
FindTriples(Q,orb,gfan);

// Example 3.5

load "library.m";

Q := Matrix(3,6,[1,-2,1,0,0,0,1,-1,0,-1,1,0,2,-2,0,-1,0,1]);
F := Ffaces(Ncols(Q));
orb := OrbitCones(F,Q);
gfan := GitFan(orb);
FindTriples(Q,orb,gfan);


==> anc/Readme.txt <==
BsLib - a Magma library for GIT and Stable base chambers.

Current version: 1.0 (27.5.2018).

BsLib is a Magma library for computing GIT and Stable base chambers of varieties which admit a finitely generated Cox ring.

Copyright © 2018-2028: Antonio Laface, Alex Massarenti, Rick Richter.
All versions are distributed under the GNU General Public License.

Installation.

Copy the files "BsLib.m" and "Examples.txt" in one directory.
Run Magma from that directory.
Copy the text of one of the examples and paste it into the Magma prompt.


==> anc/SBLib.m <==
// Input: an ideal I or an integer 
// Output: the F-faces indices of I.
//
// If I is an integer it returns 
// all the non-empty subsets of {1,..,I}.
// (uses Remark 3.1.1.11)

Ffaces := function(I)
 if Type(I) eq RngIntElt then
  return Subsets({1..I}) diff {{}};
 end if;
 B := Basis(I);
 R := Parent(I.1);
 n := Rank(R);
 faces := {};
 for S in Subsets({1..n}) diff {{}} do
  BS := [Evaluate(g,[(i in S) select R.i else 0 : i in [1..n]]) : g in B];
  if &*[R.i : i in S] notin Radical(Ideal(BS)) then
   Include(~faces,S);
  end if;
 end for;
 return faces;
end function;


// Input: grading matrix
// Output: effective cone

Eff := function(Q)
 n := Ncols(Q);
 K := ToricLattice(Nrows(Q));
 return Cone([K!Eltseq(r) : r in Rows(Transpose(Q))]);
end function;


// Input: grading matrix
// Output: moving cone

Mov := function(Q)
 n := Ncols(Q);
 K := ToricLattice(Nrows(Q));
 L := [K!Eltseq(r) : r in Rows(Transpose(Q))];
 return &meet([Cone([L[j] : j in Remove([1..#L],i)]) : i in [1..#L]]);
end function;


// Input: (F-faces,grading matrix)
// Output: orbit cones

OrbitCones := function(F,Q)
 n := Ncols(Q);
 K := ToricLattice(Nrows(Q));
 w := [K!Eltseq(r) : r in Rows(Transpose(Q))];
 if #F eq 0 then F := Subsets({1..n}) diff {{}}; end if;
 return {Cone([w[i] : i in S]) : S in F};
end function;

// Input: (orbit cones, a class)
// Output: GIT chamber

GitChamber := function(orb,w)
 K := Ambient(Random(orb));
 w := K!Eltseq(w);
 return &meet{C : C in orb | w in C};
end function;

// Input: (orbit cones, a class)
// Output: bunch of cones

BunchCones := function(orb,w)
 return {C : C in orb | w in C};
end function;


// Input: (bunch, class, class)
// Output: boolean
//
// It returns true if the two classes
// have the same stable base locus

SameSbl := function(bun,w1,w2)
 K := Ambient(Random(bun));
 w1 := K!Eltseq(w1);
 w2 := K!Eltseq(w2);
 return {C : C in bun | w1 in C} eq {C : C in bun | w2 in C};
end function;


// Input: orbit cones
// Output: GIT fan

GitFan := function(orb)
 Eff := Cone(&cat[Rays(C) : C in orb]);
 SH := {SupportingHyperplane(Eff,C) : C in Facets(Eff)};
 repeat
  W := Random(orb);
  K := Ambient(W);
  w := &+Rays(W);
  la := &meet{C : C in orb | w in C};
 until Dimension(la) eq Dimension(K);
 L := {la};
 F := {C : C in Facets(la) | SupportingHyperplane(la,C) notin SH};
 repeat
  ff := Random(F);
  la := Random([C : C in L | IsFace(C,ff)]); 
  H := K!SupportingHyperplane(la,ff);
  w := &+Rays(ff);
  if Dimension(Cone([w,w+H]) meet la) eq 0 
   then e := 1; 
   else e := -1;
  end if;
  n := 1;
  repeat
   u := w + e/10^n*H;
   n := n+1;
  until u in Eff;
  repeat
   lb := &meet{C : C in orb | u in C};
   u := w + e/10^n*H;
   n := n + 1;
  until Dimension(lb) eq Dimension(K) and lb meet la eq ff;
  L := L join {lb};
  Fb := {C : C in Facets(lb) | SupportingHyperplane(lb,C) notin SH};
  F := (F join Fb) diff (F meet Fb);
 until IsEmpty(F);
 return L;
end function;


// Input: (grading matrix, orbit cones, git fan)
// Output: list of triples 
// (git chamber, git chamber, git chamber)
//
// In each triple the first is the ample
// chamber and the remaining two are two
// git chambers which lie in the same sbl

FindTriples := function(Q,orb,gfan)
 K := Ambient(Random(gfan));
 mov := Cone([K!w : w in RGenerators(Mov(Q))]);
 triples := [];
 L := Setseq(gfan);
 M := [C : C in L | &and[w in mov : w in Rays(C)]];
 for C in M do
  bun := BunchCones(orb,&+Rays(C));
   ll := [[C,L[i],L[j]] : i,j in [1..#L] | 
              i lt j and L[i] ne C and L[j] ne C 
              and SameSbl(bun,&+Rays(L[i]),&+Rays(L[j]))];
  if #ll ne 0 then 
   Append(~triples,ll); 
  end if;
 end for;
 return triples;
end function;

